Semi-Supervised Learning with Scarce Annotations

While semi-supervised learning (SSL) algorithms provide an efficient way to make use of both labelled and unlabelled data, they generally struggle when the number of annotated samples is very small. In this work, we consider the problem of SSL multi-class classification with very few labelled instances. We introduce two key ideas. The first is a simple but effective one: we leverage the power of transfer learning among different tasks and self-supervision to initialize a good representation of the data without making use of any label. The second idea is a new algorithm for SSL that can exploit well such a pre-trained representation. The algorithm works by alternating two phases, one fitting the labelled points and one fitting the unlabelled ones, with carefully-controlled information flow between them. The benefits are greatly reducing overfitting of the labelled data and avoiding issue with balancing labelled and unlabelled losses during training. We show empirically that this method can successfully train competitive models with as few as 10 labelled data points per class. More in general, we show that the idea of bootstrapping features using self-supervised learning always improves SSL on standard benchmarks. We show that our algorithm works increasingly well compared to other methods when refining from other tasks or datasets.

==> figures/figure1.py <==
import numpy as np
import matplotlib
matplotlib.use('pdf')
import matplotlib.pyplot as plt 
from matplotlib import rc, rcParams
import os 
import pickle

matplotlib.rcParams['text.usetex'] = True
matplotlib.rcParams['text.latex.unicode'] = True
rc('font', weight='bold')
#rcParams['text.latex.preamble'] = [r'\usepackage{sfmath} \boldmath']


# Settings 
path = 'V0_cifar_from_imagenet_annealing'
plt_legend = [str(i+1) for i in range(6)]
metric = 'percentage_correct_training'
condition=['name','095threshold']
number = None

width = 10.
height = width / 1.618
fig, ax = plt.subplots()
fig.subplots_adjust(left=0.1, bottom=.15, right=1., top=1.)
ax.set_ylim([0.86,1.005])
ax.xaxis.set_tick_params(labelsize=20)
ax.yaxis.set_tick_params(labelsize=20)

# Title : Curriculum Learning with threshold changes at 10,20,30
plt.xlabel(r'\textbf{Labels Assignments}', fontsize=20)
plt.ylabel(r'\textbf{Label Accuracy in the created training set}', fontsize=20)

plt.grid(True)

total_path = '/home/sylvestre/Documents/shallows3/scratch/shared/nfs1/srebuffi/exp/'+path+'/'
files = os.listdir(total_path)

iter_number = 0
for itera,file in enumerate(files):
    if 'pkl' in file and 'target' not in file:
        data = pickle.load(open(total_path+file,'rb'),encoding='bytes')
        if type(data) is dict:
            data['void'] = 1
            if len(data[metric])>0 and data[condition[0]]==condition[1]:
                iter_number +=1
                if number is None or iter_number==number:
                    plt.plot(data[metric],lw=2.5, marker='o',markersize=7)
                    # print(np.max(data[metric]))

plt.legend(plt_legend,title='Runs',loc='upper right')
ax.axis('tight')

fig.set_size_inches(width, height)
fig.savefig('plot1.pdf')


==> figures/figure2.py <==
import numpy as np
import matplotlib
matplotlib.use('pdf')
import matplotlib.pyplot as plt 
from matplotlib import rc, rcParams
import os 
import pickle

matplotlib.rcParams['text.usetex'] = True
matplotlib.rcParams['text.latex.unicode'] = True
rc('font', weight='bold')
#rcParams['text.latex.preamble'] = [r'\usepackage{sfmath} \boldmath']


# Settings 
path = 'cifar_from_imagenet_choose_init'
plt_legend = [str(i+1) for i in range(6)]
metric = 'percentage_correct_training'
condition=['name','095threshold']
number = None

width = 10.
height = width / 1.618
fig, ax = plt.subplots()
fig.subplots_adjust(left=0.1, bottom=.15, right=1., top=1.)
ax.set_ylim([0.86,1.005])
ax.xaxis.set_tick_params(labelsize=20)
ax.yaxis.set_tick_params(labelsize=20)

# Title : Curriculum Learning with threshold changes at 10,20,30
plt.xlabel(r'\textbf{Labels Assignments}', fontsize=20)
plt.ylabel(r'\textbf{Label Accuracy in the created training set}', fontsize=20)

plt.grid(True)

total_path = '/home/sylvestre/Documents/shallows3/scratch/shared/nfs1/srebuffi/exp/'+path+'/'
files = os.listdir(total_path)
data = pickle.load(open(total_path+files[1],'rb'),encoding='bytes')
meta_acc = data['meta_acc'][5::5]
training_acc = data['percentage_correct_training'][5::5]

meta_acc = data['test_acc']
meta_acc = np.reshape(meta_acc[18::9],(-1,5))
plt.scatter(np.mean(meta_acc[:,:],1),training_acc)

meta_acc = data['meta_acc']
meta_acc = np.reshape(meta_acc[1:],(-1,5))
plt.scatter(meta_acc[:,4]-meta_acc[:,0],training_acc)

number_training = data['number_training']

path = 'cifar_from_imagenet_choose_init2'
total_path = '/home/sylvestre/Documents/shallows3/scratch/shared/nfs1/srebuffi/exp/'+path+'/'
files = os.listdir(total_path)
data = pickle.load(open(total_path+files[0],'rb'),encoding='bytes')
meta_acc = data['meta_acc']
meta_acc = np.reshape(meta_acc[1:],(-1,10))
test_acc = data['test_acc']
test_acc = np.reshape(test_acc[19::10],(-1,10))
train_acc = data['train_acc']
train_acc = np.reshape(train_acc[108::10],(-1,10))
meta_loss = data['meta_loss']
meta_loss = np.reshape(meta_loss[1:],(-1,10))
training_acc = data['percentage_correct_training'][10::10]
number_training = data['number_training']
number_training = np.reshape(number_training[1:],(-1,10))


plt.scatter(np.mean(meta_loss[:,6:],1),training_acc)
plt.scatter(np.mean(number_training[:,5:]*meta_acc[:,5:],1),test_acc[:,-1])
plt.scatter(np.mean(number_training[:,6:]*meta_acc[:,6:],1),test_acc[:,-1])
plt.scatter(np.mean(number_training[:,6:],1)*np.mean(meta_acc[:,6:],1),test_acc[:,-1])
plt.scatter(np.mean(number_training[:,7:],1),test_acc[:,-1])
plt.scatter(np.mean(number_training[:,5:]*meta_acc[:,5:],1),training_acc)
plt.scatter(np.mean(meta_acc[:,5:],1),test_acc[:,-1])

plt.scatter(np.mean(number_training[:,5:],1)*np.mean(meta_acc[:,5:],1),test_acc[:,-1])


path = 'cifar_from_imagenet_choose_init4'
total_path = '/home/sylvestre/Documents/shallows3/scratch/shared/nfs1/srebuffi/exp/'+path+'/'
files = os.listdir(total_path)
data = pickle.load(open(total_path+files[3],'rb'),encoding='bytes')
meta_acc = data['meta_acc']
meta_acc = np.reshape(meta_acc[1:],(-1,10))
test_acc = data['test_acc']
test_acc = np.reshape(test_acc[19::10],(-1,10))
train_acc = data['train_acc']
train_acc = np.reshape(train_acc[108::10],(-1,10))
meta_loss = data['meta_loss']
meta_loss = np.reshape(meta_loss[1:],(-1,10))
training_acc = data['percentage_correct_training'][10::10]
number_training = data['number_training']
number_training = np.reshape(number_training[1:],(-1,10))
plt.scatter(np.mean(number_training[:,5:],1)*np.mean(meta_acc[:,5:],1),test_acc[:,-1])
plt.scatter(np.mean(meta_acc[:,5:],1),test_acc[:,-1])


iter_number = 0
for itera,file in enumerate(files):
    if 'pkl' in file and 'target' not in file:
        data = pickle.load(open(total_path+file,'rb'),encoding='bytes')
        if type(data) is dict:
            data['void'] = 1
            if len(data[metric])>0 and data[condition[0]]==condition[1]:
                iter_number +=1
                if number is None or iter_number==number:
                    plt.plot(data[metric],lw=2.5, marker='o',markersize=7)
                    # print(np.max(data[metric]))

plt.legend(plt_legend,title='Runs',loc='upper right')
ax.axis('tight')

fig.set_size_inches(width, height)
fig.savefig('plot2.pdf')


==> figures/figure3.py <==
import numpy as np
import matplotlib
# matplotlib.use('pdf')
import matplotlib.pyplot as plt 
from matplotlib import rc, rcParams
import os 
import pickle

matplotlib.rcParams['text.usetex'] = True
matplotlib.rcParams['text.latex.unicode'] = True
rc('font', weight='bold')
#rcParams['text.latex.preamble'] = [r'\usepackage{sfmath} \boldmath']


# Settings 
path = 'V0_cifar_from_imagenet_annealing_meta_eval'
plt_legend = ['with data augmentation','without data augmentation']
metric = 'percentage_correct_training'
condition=['name','no_aug']
number = None

width = 10.
height = width / 1.618
fig, ax = plt.subplots()
fig.subplots_adjust(left=0.1, bottom=.15, right=1., top=1.)
ax.set_ylim([0.86,1.005])
ax.xaxis.set_tick_params(labelsize=20)
ax.yaxis.set_tick_params(labelsize=20)

# Title : Curriculum Learning with threshold changes at 10,20,30
plt.xlabel(r'\textbf{Labels Assignments}', fontsize=20)
plt.ylabel(r'\textbf{Label Accuracy in the created training set}', fontsize=20)

plt.grid(True)

total_path = '/home/sylvestre/Documents/shallows3/scratch/shared/nfs1/srebuffi/exp/'+path+'/'
files = os.listdir(total_path)

data_aug = []
data_no_aug = []

iter_number = 0
for itera,file in enumerate(files):
    if 'pkl' in file and 'target' not in file:
        data = pickle.load(open(total_path+file,'rb'),encoding='bytes')
        if type(data) is dict:
            data['void'] = 1
            if len(data[metric])>0 and data[condition[0]] in ['aug','no_aug']:
                iter_number +=1
                if number is None or iter_number==number:
                    if data[condition[0]] == 'aug':
                        data_aug.append(data[metric])
                    else:
                        if len(data[metric]) == 42:
                            data_no_aug.append(data[metric])
                    # plt.plot(data[metric],lw=2.5, marker='o',markersize=7)
                    # print(np.max(data[metric]))

data_aug = np.array(data_aug)[:,1:-1]
data_aug_std = np.std(data_aug,0)
data_aug_mean = np.mean(data_aug,0)

data_no_aug = np.array(data_no_aug)[:,1:-1]
data_no_aug_std = np.std(data_no_aug,0)
data_no_aug_mean = np.mean(data_no_aug,0)

plt.fill_between(range(1,data_aug_mean.shape[0]+1), data_aug_mean+data_aug_std, data_aug_mean-data_aug_std,color='b', alpha=.5)
plt.plot(range(1,data_no_aug_mean.shape[0]+1),data_aug_mean, 'b',lw=2.5)

plt.fill_between(range(1,data_no_aug_mean.shape[0]+1), data_no_aug_mean+data_no_aug_std, data_no_aug_mean-data_no_aug_std,color='g', alpha=.5)
plt.plot(range(1,data_no_aug_mean.shape[0]+1),data_no_aug_mean, 'g',lw=2.5)

plt.legend(plt_legend,title='Label prediction',loc='upper right')
ax.axis('tight')

# plt.show()


fig.set_size_inches(width, height)
fig.savefig('plot3.pdf')


==> figures/figure4.py <==
import numpy as np
import matplotlib
# matplotlib.use('pdf')
import matplotlib.pyplot as plt 
from matplotlib import rc, rcParams
import os 
import pickle

matplotlib.rcParams['text.usetex'] = True
matplotlib.rcParams['text.latex.unicode'] = True
rc('font', weight='bold')
#rcParams['text.latex.preamble'] = [r'\usepackage{sfmath} \boldmath']


# Settings 
path = 'V0_cifar_from_imagenet_annealing_meta_eval'
# plt_legend = [str(i+1) for i in range(6)]
metric = 'meta_acc'
condition=['name','aug']
number = None

width = 10.
height = width / 1.618
fig, ax = plt.subplots()
fig.subplots_adjust(left=0.1, bottom=.15, right=1., top=1.)
ax.set_ylim([0.86,1.005])
ax.xaxis.set_tick_params(labelsize=20)
ax.yaxis.set_tick_params(labelsize=20)

# Title : Curriculum Learning with threshold changes at 10,20,30
plt.xlabel(r'\textbf{Labels Assignments}', fontsize=20)
plt.ylabel(r'\textbf{Accuracy on the metaset}', fontsize=20)

plt.grid(True)

total_path = '/home/sylvestre/Documents/shallows3/scratch/shared/nfs1/srebuffi/exp/'+path+'/'
files = os.listdir(total_path)

meta_acc = []
test_acc = []

iter_number = 0
for itera,file in enumerate(files):
    if 'pkl' in file and 'target' not in file:
        data = pickle.load(open(total_path+file,'rb'),encoding='bytes')
        if type(data) is dict:
            data['void'] = 1
            if len(data[metric])>0 and data[condition[0]]==condition[1]:
                iter_number +=1
                if number is None or iter_number==number:
                    # plt.plot(data[metric],lw=2.5, marker='o',markersize=7)
                    meta_acc.append(data[metric])
                    test_acc.append(data['test_acc'])
                    # print(np.max(data[metric]))

meta_acc = np.array(meta_acc)
test_acc = np.array(test_acc)


def smooth(x,window_len=11):
    s = np.r_[np.array([x[0]]*(window_len//2)),x,np.array([x[-1]]*(window_len//2))]
    w=np.ones(window_len,'d')
    y=np.convolve(w/w.sum(),s,mode='valid')
    return y

plt_legend = []
for itera in range(10):
    plt_legend.append(np.max(test_acc[itera,:-79]))
    plt.plot(smooth(meta_acc[itera],11),lw=2.5)

plt.legend(plt_legend,title='Accuracy on the test set',loc='upper right')
ax.axis('tight')


fig.set_size_inches(width, height)
fig.savefig('plot4.pdf')


==> figures/figure5.py <==
import numpy as np
import matplotlib
# matplotlib.use('pdf')
import matplotlib.pyplot as plt 
from matplotlib import rc, rcParams
import os 
import pickle

matplotlib.rcParams['text.usetex'] = True
matplotlib.rcParams['text.latex.unicode'] = True
rc('font', weight='bold')
#rcParams['text.latex.preamble'] = [r'\usepackage{sfmath} \boldmath']


# Settings 
path = 'V0_cifar_from_imagenet_annealing_meta_eval'
# plt_legend = [str(i+1) for i in range(6)]
metric = 'test_acc'
condition=['name','aug']
number = None

width = 10.
height = width / 1.618
fig, ax = plt.subplots()
# fig.subplots_adjust(left=0.1, bottom=.15, right=1., top=1.)
fig.subplots_adjust(left=0.1, bottom=.15, right=0.9, top=1.)
# ax.set_ylim([0.86,1.005])
ax2 = ax.twinx()
ax.xaxis.set_tick_params(labelsize=20)
ax.yaxis.set_tick_params(labelsize=20)
ax2.yaxis.set_tick_params(labelsize=20)

# Title : Curriculum Learning with threshold changes at 10,20,30
ax.set_xlabel(r'\textbf{Labels Assignments}', fontsize=20)
ax.set_ylabel(r'\textbf{Accuracy on the test set}', fontsize=20)


total_path = '/home/sylvestre/Documents/shallows3/scratch/shared/nfs1/srebuffi/exp/'+path+'/'
files = os.listdir(total_path)

test_acc_all = []
test_acc = []
number_training = []

iter_number = 0
for itera,file in enumerate(files):
    if 'pkl' in file and 'target' not in file:
        data = pickle.load(open(total_path+file,'rb'),encoding='bytes')
        if type(data) is dict:
            data['void'] = 1
            if len(data[metric])>0 and data[condition[0]] in [condition[1],'default_all']:
                iter_number +=1
                if number is None or iter_number==number:
                    # plt.plot(data[metric],lw=2.5, marker='o',markersize=7)
                    if data[condition[0]] == 'default_all':
                        test_acc_all.append(data[metric])
                    else:
                        number_training.append(data['number_training'])
                        test_acc.append(data[metric])
                    # print(np.max(data[metric]))

number_training = np.array(number_training)
test_acc_all = np.array(test_acc_all)
test_acc = np.array(test_acc)

index_max = np.unravel_index(np.argmax(test_acc, axis=None), test_acc.shape)

plt_legend = ['Curriculum learning','Whole dataset']
ax.plot(test_acc[index_max[0],9::10][0:41],lw=2.5, marker='o',markersize=7)
ax.plot(test_acc_all[0,9::10][0:41],lw=2.5, marker='o',markersize=7)
ax2.plot((np.r_[100.,100-number_training[index_max[0]]*100./49990])[0:41],color='b',marker='o')
# ax.legend(plt_legend,loc='upper left')
ax.legend(plt_legend,loc=9, bbox_to_anchor=(0.3, 1.), ncol=2)
ax2.set_ylabel(r'\textbf{Percentage of held-out samples}', fontsize=20,color='b')
# ax2.set_yticks(np.linspace(ax2.get_yticks()[0], ax2.get_yticks()[-1], len(ax.get_yticks())))
ax2.tick_params(axis='y', colors='blue')
ax.grid(True)
plt.axis('tight')

# plt.show()

fig.set_size_inches(width, height)
fig.savefig('plot5.pdf')


==> figures/figure6.py <==
import numpy as np
import matplotlib
# matplotlib.use('pdf')
import matplotlib.pyplot as plt 
from matplotlib import rc, rcParams
import os 
import pickle

matplotlib.rcParams['text.usetex'] = True
matplotlib.rcParams['text.latex.unicode'] = True
rc('font', weight='bold')
#rcParams['text.latex.preamble'] = [r'\usepackage{sfmath} \boldmath']


# Settings 
path = 'cifar_rotnet_checkpoint_cosine_random'
# plt_legend = [str(i+1) for i in range(6)]
metric = 'test_acc'
condition=['name','aug']
number = None

width = 10.
height = width / 1.618
fig, ax = plt.subplots()
fig.subplots_adjust(left=0.1, bottom=.15, right=1., top=0.95)
ax.set_ylim([0.86,1.005])
ax.xaxis.set_tick_params(labelsize=20)
ax.yaxis.set_tick_params(labelsize=20)

# Title : Curriculum Learning with threshold changes at 10,20,30
plt.xlabel(r'\textbf{Labels Assignments}', fontsize=20)
plt.ylabel(r'\textbf{Accuracy on the test set}', fontsize=20)

plt.grid(True)

total_path = '/home/sylvestre/Documents/shallows3/scratch/shared/nfs1/srebuffi/exp/'+path+'/'
files = os.listdir(total_path)

test_acc_rolling = []
test_acc_rolling_nodist = []
test_acc_whole = []
test_acc_whole_nodist = []
test_acc_normal = []
test_acc_selfdis = []

iter_number = 0
for itera,file in enumerate(files):
    if 'pkl' in file and 'target' not in file:
        data = pickle.load(open(total_path+file,'rb'),encoding='bytes')
        if type(data) is dict:
            data['void'] = 1
            if len(data[metric])>0 and data[condition[0]] in ['linear_scratch','linear_scratch_rolling','linear_wholedata']:
                iter_number +=1
                if number is None or iter_number==number:
                    # plt.plot(data[metric],lw=2.5, marker='o',markersize=7)
                    if data[condition[0]] == 'linear_scratch' and data['proportion_CE'] == 1:
                        test_acc_normal.append(data[metric])
                    elif data[condition[0]] == 'linear_scratch' and data['proportion_CE'] == 0.5:
                        if len(data[metric]) > 1000:
                            test_acc_selfdis.append(data[metric])
                    elif data[condition[0]] == 'linear_wholedata' and data['proportion_CE'] == 0.5:
                        test_acc_whole.append(data[metric])
                    elif data[condition[0]] == 'linear_wholedata' and data['proportion_CE'] == 1:
                        test_acc_whole_nodist.append(data[metric])
                    elif data[condition[0]] == 'linear_scratch_rolling' and data['proportion_CE'] == 0.5:
                        test_acc_rolling.append(data[metric])
                    elif data[condition[0]] == 'linear_scratch_rolling' and data['proportion_CE'] == 1:
                        test_acc_rolling_nodist.append(data[metric])

                    # print(np.max(data[metric]))

test_acc_whole = np.array(test_acc_whole)
test_acc_whole_nodist = np.array(test_acc_whole_nodist)
test_acc_rolling = np.array(test_acc_rolling)
test_acc_rolling_nodist = np.array(test_acc_rolling_nodist)
test_acc_normal = np.array(test_acc_normal)
test_acc_selfdis = np.array(test_acc_selfdis)



plt.plot(test_acc_whole_nodist[0][9::19][0:64],lw=2.5)
plt.plot(test_acc_normal[0][9::19][0:64],lw=2.5)
plt.plot(test_acc_rolling_nodist[0][9::19][0:64],lw=2.5)
plt.plot(test_acc_whole[0][9::19][0:64],lw=2.5)
plt.plot(test_acc_selfdis[0][9::19][0:64],lw=2.5)
plt.plot(test_acc_rolling[0][9::19][0:64],lw=2.5)

# plt_legend = ['Random Split (RS)','RS + Self Distillation (SD)','Random 3-folds + SD','Whole dataset','Whole dataset + SD' ]
plt_legend = ['Whole dataset','Random Splits ','Random 3-folds','Whole dataset + Self Distillation','Random Splits + Self Distillation','Random 3-folds + Self Distillation']
plt.legend(plt_legend,loc='lower right')
ax.axis('tight')

# plt.show()


fig.set_size_inches(width, height)
fig.savefig('plot6.pdf')


==> figures/figure7.py <==
import numpy as np
import matplotlib
# matplotlib.use('pdf')
import matplotlib.pyplot as plt 
from matplotlib import rc, rcParams
import os 
import pickle

matplotlib.rcParams['text.usetex'] = True
matplotlib.rcParams['text.latex.unicode'] = True
rc('font', weight='bold')
#rcParams['text.latex.preamble'] = [r'\usepackage{sfmath} \boldmath']


# Settings 
path = 'influence_epochs_cifar10_rotnet_table'
# plt_legend = [str(i+1) for i in range(6)]
metric = 'test_acc'
condition=['void',1]
number = None

width = 10.
height = width / 1.618
fig, ax = plt.subplots()
fig.subplots_adjust(left=0.1, bottom=.15, right=1., top=0.95)
ax.set_ylim([0.86,1.005])
ax.xaxis.set_tick_params(labelsize=20)
ax.yaxis.set_tick_params(labelsize=20)

# Title : Curriculum Learning with threshold changes at 10,20,30
plt.xlabel(r'\textbf{Labels Assignments}', fontsize=20)
plt.ylabel(r'\textbf{Accuracy on the test set}', fontsize=20)

plt.grid(True)

total_path = '/home/sylvestre/Documents/shallows3/scratch/shared/nfs1/srebuffi/exp/'+path+'/'
files = os.listdir(total_path)


test_acc_15_21 = []
test_acc_10_14 = []
test_acc_7_11 = []
test_acc_4_8 = []

iter_number = 0
for itera,file in enumerate(files):
    if 'pkl' in file and 'target' not in file:
        data = pickle.load(open(total_path+file,'rb'),encoding='bytes')
        if type(data) is dict:
            data['void'] = 1
            if len(data[metric])>0 and data[condition[0]] == 1:
                iter_number +=1
                if number is None or iter_number==number:
                    # plt.plot(data[metric],lw=2.5, marker='o',markersize=7)
                    if file == 'epochs_15_21_0.pkl':
                        test_acc_15_21.append(data[metric])
                    elif file == 'epochs_10_14_0.pkl':
                        test_acc_10_14.append(data[metric])
                    elif file == 'epochs_7_11_1.pkl':
                        test_acc_7_11.append(data[metric])
                    elif file == 'epochs_4_8_0.pkl':
                        test_acc_4_8.append(data[metric])
                 
                    # print(np.max(data[metric]))

test_acc_15_21 = np.array(test_acc_15_21)
test_acc_10_14 = np.array(test_acc_10_14)
test_acc_7_11 = np.array(test_acc_7_11)
test_acc_4_8 = np.array(test_acc_4_8)

test_acc_4_8 = test_acc_4_8[0][9::17]
test_acc_7_11 = test_acc_7_11[0][9::20]
test_acc_10_14 = test_acc_10_14[0][9::23]
test_acc_15_21 = test_acc_15_21[0][9::30]


plt.plot(test_acc_4_8,lw=2.5)
plt.plot(test_acc_7_11,lw=2.5)
plt.plot(test_acc_10_14,lw=2.5)
plt.plot(test_acc_15_21,lw=2.5)


# plt_legend = ['Random Split (RS)','RS + Self Distillation (SD)','Random 3-folds + SD','Whole dataset','Whole dataset + SD' ]
plt_legend = ['7 epochs','10 epochs','13 epochs', '20 epochs']
plt.legend(plt_legend,loc='lower right')
ax.axis('tight')

# plt.show()


fig.set_size_inches(width, height)
fig.savefig('plot7.pdf')


==> figures/figures.py <==
import numpy as np
import matplotlib
matplotlib.use('pdf')
import matplotlib.pyplot as plt 
from matplotlib import rc, rcParams
import os 


matplotlib.rcParams['text.usetex'] = True
matplotlib.rcParams['text.latex.unicode'] = True
rc('font', weight='bold')
#rcParams['text.latex.preamble'] = [r'\usepackage{sfmath} \boldmath']



width = 10.
height = width / 1.618

fig, ax = plt.subplots()
fig.subplots_adjust(left=0.1, bottom=.15, right=1., top=1.)
ax.set_ylim([0.86,1.005])
ax.xaxis.set_tick_params(labelsize=20)
ax.yaxis.set_tick_params(labelsize=20)


plt.xlabel(r'\textbf{Relative task weight}', fontsize=20)
plt.ylabel(r'\textbf{Normalized accuracy}', fontsize=20)
plt.grid(True)
plt.plot(i_C100/(i_C100+i_aircraft), cifar100/np.max(cifar100),'b',lw=3, marker='o',markersize=12,label='C100 diff speed')
plt.plot(i_C100/(i_C100+i_aircraft), cifar100_fast/np.max(cifar100), 'b--',lw=3, marker='o',markersize=12,label='C100 same speed')
plt.plot(i_C100/(i_C100+i_aircraft), aircraft/np.max(aircraft),'r',lw=3, marker='o',markersize=12,label='Air. diff speed')
plt.plot(i_C100/(i_C100+i_aircraft), aircraft_fast/np.max(aircraft),'r--',lw=3, marker='o',markersize=12,label='Air. same speed')
plt.legend(loc='upper right')
#plt.show()
fig.set_size_inches(width, height)
fig.savefig('plot1.pdf')


==> figures/mkfig.py <==
import numpy as np
import matplotlib
matplotlib.use('pdf')
import matplotlib.pyplot as plt
from matplotlib import rc, rcParams
import os
import csv

# matplotlib.rcParams['text.usetex'] = True
# matplotlib.rcParams['text.latex.unicode'] = True
# rc('font', weight='bold')
#rcParams['text.latex.preamble'] = [r'\usepackage{sfmath} \boldmath']

rc('text', usetex=True)
plt.rc('font', family='serif')

# dataset = 'CIFAR10'
# dataset = 'CIFAR100'
dataset = 'CIFAR100'
# Settings
if dataset == 'CIFAR10':
    path = 'CIFAR10.csv'
elif dataset == 'CIFAR100':
    path = 'CIFAR100.csv'
else:
    path = 'SVHN.csv'


fig, ax = plt.subplots()
# ax.set_aspect(1.2)
# fig.subplots_adjust(left=0.1, bottom=.15, right=1., top=1.)
# ax.xaxis.set_tick_params(labelsize=20)
# ax.yaxis.set_tick_params(labelsize=20)

# Title : Curriculum Learning with threshold changes at 10,20,30
plt.xlabel(r'Num. Labels per Class', fontsize=15)
plt.ylabel(r'Test Error', fontsize=15)
plt.grid(True)

iter_number = 0
plt_legend = []
previous = False
with open(path,'rb') as csvfile:
    results_reader = csv.reader(csvfile, delimiter=',', quotechar='|')
    for row in results_reader:
        if row[0] == 'N_labs':
            x = [float(j) for j in row[1:]]
        else:
            if 'STD' not in row[0]:
                plt_legend.append(row[0])
                y = [float(j) for j in row[1:]]
            if 'with T.L' not in row[0] and 'Fully' not in row[0] and 'STD' not in row[0]:
                p = plt.plot(x,y,lw=1.5, linestyle='--', marker='+',markersize=7)
                color=p[-1].get_color()
                previous = True
            elif 'Fully supervised' in row[0]:
                plt_legend.pop()
                if dataset=='CIFAR10':
                    p = plt.plot(x[-1]+40,y[-1],lw=1.5, marker='*', color='black', markersize=7)
                else:
                    p = plt.plot(x[-1]+17,y[-1],lw=1.5, marker='*', color='black', markersize=7)
            elif 'STD' in row[0]:
                continue
                y_err = [float(j) for j in row[1:]]
                p = plt.fill_between(x,np.array(y)-np.array(y_err),np.array(y)+np.array(y_err), color=color, alpha=0.2)
            else:
                if previous:
                    p = plt.plot(x,y,lw=1.5, color=color, marker='+',markersize=7)
                else:
                    p = plt.plot(x,y,lw=1.5, marker='+',markersize=7)
                previous = False
plt.legend(plt_legend, loc='upper right', fontsize=12)
ax.axis('tight')

if dataset == 'CIFAR10':
    plt.ylim([0,50])
    plt.xlim([0,450])
    extraticks = [440]
    ax.set_xticks(list(ax.get_xticks()) + extraticks)
    labels = [int(item) for item in ax.get_xticks().tolist()]
    labels[-1] = 'Full'
    ax.set_xticklabels(labels)
    tic = ax.xaxis.get_major_ticks()[-2]
    tic.tick1On = tic.tick2On = False
    tic.label1On = tic.label2On = False
    plt.title(r'\textbf{CIFAR 10}', fontsize=17)
    # fig.set_size_inches(width, height)
    fig.savefig('CIFAR_10.pdf',bbox_inches = 'tight',
            pad_inches = 0)
elif dataset == 'CIFAR100':
    plt.ylim([20.,80.])
    plt.xlim([0.,120.])
    extraticks = [117]
    ax.set_xticks(list(ax.get_xticks()) + extraticks)
    labels = [int(item) for item in ax.get_xticks().tolist()]
    labels[-1] = 'Full'
    ax.set_xticklabels(labels)
    tic = ax.xaxis.get_major_ticks()[-2]
    tic.tick1On = tic.tick2On = False
    tic.label1On = tic.label2On = False
    plt.title(r'\textbf{CIFAR 100}', fontsize=17)
    # fig.set_size_inches(width, height)
    fig.savefig('CIFAR_100.pdf',bbox_inches = 'tight',
            pad_inches = 0)
else:
    plt.ylim([0.,15.])
    plt.xlim([0.,120.])
    extraticks = [117]
    ax.set_xticks(list(ax.get_xticks()) + extraticks)
    labels = [int(item) for item in ax.get_xticks().tolist()]
    labels[-1] = 'Full'
    ax.set_xticklabels(labels)
    tic = ax.xaxis.get_major_ticks()[-2]
    tic.tick1On = tic.tick2On = False
    tic.label1On = tic.label2On = False
    plt.title(r'\textbf{SVHN}', fontsize=17)
    # ax.set_aspect('equal')
    fig.savefig('SVHN.pdf',bbox_inches = 'tight',
            pad_inches = 0)


